Structure retrieval at atomic resolution in the presence of multiple scattering of the electron probe

The projected electrostatic potential of a thick crystal is reconstructed at atomic-resolution from experimental scanning transmission electron microscopy data recorded using a new generation fast- readout electron camera. This practical and deterministic inversion of the equations encapsulating multiple scattering that were written down by Bethe in 1928 removes the restriction of established methods to ultrathin ($\lesssim 50$ {\AA}) samples. Instruments already coming on-line can overcome the remaining resolution-limiting effects in this method due to finite probe-forming aperture size, spatial incoherence and residual lens aberrations.

==> anc/SMatrix_supplementary.tex <==
%% ****** Start of file apstemplate.tex ****** %
%%
%%
%%   This file is part of the APS files in the REVTeX 4 distribution.
%%   Version 4.1r of REVTeX, August 2010
%%
%%
%%   Copyright (c) 2001, 2009, 2010 The American Physical Society.
%%
%%   See the REVTeX 4 README file for restrictions and more information.
%%
%
% This is a template for producing manuscripts for use with REVTEX 4.0
% Copy this file to another name and then work on that file.
% That way, you always have this original template file to use.
%
% Group addresses by affiliation; use superscriptaddress for long
% author lists, or if there are many overlapping affiliations.
% For Phys. Rev. appearance, change preprint to twocolumn.
% Choose pra, prb, prc, prd, pre, prl, prstab, prstper, or rmp for journal
%  Add 'draft' option to mark overfull boxes with black boxes
%  Add 'showpacs' option to make PACS codes appear
%  Add 'showkeys' option to make keywords appear
\documentclass[]{article}%\documentclass[aps,prl,preprint,superscriptaddress]{revtex4-1}
%\documentclass[aps,prl,reprint,groupedaddress]{revtex4-1}

% You should use BibTeX and apsrev.bst for references
% Choosing a journal automatically selects the correct APS
% BibTeX style file (bst file), so only uncomment the line
% below if necessary.
%\bibliographystyle{apsrev4-1}

\usepackage{amsmath}
\usepackage{graphicx}
\usepackage{fullpage}
\usepackage{epstopdf}

\begin{document}


%Title of paper
\title{Supplementary material}
\date{}
\maketitle
%
%\section{Bright-field image montages}
%
\begin{figure}[h]
	\centering
	\includegraphics[width=\textwidth]{Image_montages.eps}
	\caption{Unit-cell averaged bright field STEM images synthesised from the 4D-STEM dataset for a defocus of (a) 0 \AA\ (b) -50 \AA\ (c) -100 \AA\ (d) -150 \AA with the [110] oriented silicon unit cell shown on the bottom right image for reference\label{fig:S1}}
\end{figure}
%
\begin{figure}
	\centering
	\includegraphics[width=\textwidth]{phase_reconstruction_montage.eps}
		\caption{Complex wave functions reconstructed from the focal series in Fig.~\ref{fig:S1}}
\end{figure}
%
\begin{figure}
	\centering
	\includegraphics[width=\textwidth]{Peak_fitting_raw_HAADF_images.eps}
	\caption{Raw HAADF images recorded simultaneously with the 4D-STEM focal series for (a) 0 \AA\ (b) -50 \AA\ (c) -100 \AA\ (d) -150 \AA\ defocus conditions. The positions of the dumbells were fitted with a Gaussian functions and the fitted unit cell positions are plotted ontop of each of the images in this figure. The resulting unit-cell average is shown beneath each image. \label{fig:S3}}
\end{figure}
\begin{figure}
\centering
\includegraphics{Spatial_incoherence_fitting.eps}
\caption{(a) Determination of the spatial incoherence function from the STEM HAADF image, the $L^2$ norm measure of the difference between the experimental and simulated HAADF STEM images with the simulated image convolved with a Gaussian of variable full width at half maximum (FWHM) is minimized. The best match is found for Gaussian function with FWHM of 0.86 \AA\ and the convolved simulation is shown for this value. (b) The Fitted Gaussian spatial incoherence function is shown in (b) \label{fig:S4}}
\end{figure}

\end{document}

